Cubic points on dynamical modular curves

We consider the family of dynamical modular curves associated to quadratic polynomial maps and determine precisely which of these curves have infinitely many cubic points. We use this to prove a classification statement on preperiodic points for quadratic polynomials over cubic fields, extending previous work of Poonen, Faber, and the first author and Krumm.

==> anc/Table1.txt <==
////////////////////////////////////////////////////////////////////////////////
//
// These are the curves appearing in Table 1 of the paper.
//
////////////////////////////////////////////////////////////////////////////////

// ----------
// X_1(3,3,1)
// ----------

A<t,u,x> := AffineSpace(Rationals(), 3);

// From (Morton, 1992, p. 348), f1 = 0 is a model for X_1(3,3):
f1 := (t^2 - 1)*u^3 + (t^3 - 2*t^2 - 9*t + 2)*u^2 - 9*(t^2 - 1)*u - (t^3 - 2*t^2 - 9*t + 2);

// From (Morton, 1992, Theorem 4), the c-value corresponding to a point (t,u)
// as above satisfies c = cNum/cDen: 
cNum := -(t^6 - 2*t^5 + 11*t^4 + 20*t^3 + 23*t^2 - 18*t + 29);
cDen := 16*(t^2 - 1)^2;

// A fixed point x must satisfy x^2 + c - x = 0; clearing denominators, we get
// that the following must vanish:
f2 := cDen*(x^2 - x) + cNum;

C := Curve(A, [f1, f2]);
Genus(C);
/*
16
*/

// ----------
// X_1(3,3,2)
// ----------

A<t,u,x> := AffineSpace(Rationals(), 3);

// From (Morton, 1992, p. 348), f1 = 0 is a model for X_1(3,3):
f1 := (t^2 - 1)*u^3 + (t^3 - 2*t^2 - 9*t + 2)*u^2 - 9*(t^2 - 1)*u - (t^3 - 2*t^2 - 9*t + 2);

// From (Morton, 1992, Theorem 4), the c-value corresponding to a point (t,u)
// as above satisfies c = cNum/cDen: 
cNum := -(t^6 - 2*t^5 + 11*t^4 + 20*t^3 + 23*t^2 - 18*t + 29);
cDen := 16*(t^2 - 1)^2;

// A point x of period 2 must satisfy x^2 + x + c + 1 = 0; clearing
// denominators, we get that the following must vanish:
f2 := cDen*(x^2 + x + 1) + cNum;

C := Curve(A, [f1, f2]);
Genus(C);
/*
16
*/

// --------
// X_1(4,3)
// --------

// This curve appears in (Doyle, 2018, Proposition 4.27) and has genus 49.

// --------
// X_1(4,4)
// --------

// We show that the genus is at least 65 by showing the reduction modulo 7 is
// irreducible and has genus 65.

A<x,y,c> := AffineSpace(GF(7), 3);

// If x and y are points of period 4 for z^2 + c, then they are both roots of
// the fourth dynatomic polynomial.

f1 := x^12 + 6*x^10*c + x^9 + 15*x^8*c^2 + 3*x^8*c + 4*x^7*c + 20*x^6*c^3 + 12*x^6*c^2 + x^6 + 6*x^5*c^2 + 2*x^5*c +
    15*x^4*c^4 + 18*x^4*c^3 + 3*x^4*c^2 + 4*x^4*c + 4*x^3*c^3 + 4*x^3*c^2 + x^3 + 6*x^2*c^5 + 12*x^2*c^4 + 6*x^2*c^3 +
    5*x^2*c^2 + x^2*c + x*c^4 + 2*x*c^3 + x*c^2 + 2*x*c + c^6 + 3*c^5 + 3*c^4 + 3*c^3 + 2*c^2 + 1;
f2 := y^12 + 6*y^10*c + y^9 + 15*y^8*c^2 + 3*y^8*c + 4*y^7*c + 20*y^6*c^3 + 12*y^6*c^2 + y^6 + 6*y^5*c^2 + 2*y^5*c +
    15*y^4*c^4 + 18*y^4*c^3 + 3*y^4*c^2 + 4*y^4*c + 4*y^3*c^3 + 4*y^3*c^2 + y^3 + 6*y^2*c^5 + 12*y^2*c^4 + 6*y^2*c^3 +
    5*y^2*c^2 + y^2*c + y*c^4 + 2*y*c^3 + y*c^2 + 2*y*c + c^6 + 3*c^5 + 3*c^4 + 3*c^3 + 2*c^2 + 1;

// The curve C defined below is irreducible: It has X_1(4,4) as one component,
// and there are additional components (e.g., with x = y) corresponding to the
// case when x and y lie in the same orbit. Those additional components are
// birational to X_1(4), which has genus 2, so the genus of X_1(4,4) will be the
// unique genus of a component which is different from 2.
C := Curve(A, [f1, f2]);
comps := PrimaryComponents(C);
for X in comps do
    Genus(Curve(X));
end for;
/*
65
2
2
2
2
*/

// -------
// 14(3,3)
// -------

A<t,u,x> := AffineSpace(Rationals(), 3);

// From (Morton, 1992, p. 348), f1 = 0 is a model for X_1(3,3):
f1 := (t^2 - 1)*u^3 + (t^3 - 2*t^2 - 9*t + 2)*u^2 - 9*(t^2 - 1)*u - (t^3 - 2*t^2 - 9*t + 2);

// From (Morton, 1992, Theorem 4), the c-value corresponding to a point (t,u)
// as above satisfies c = cNum/cDen: 
cNum := -(t^6 - 2*t^5 + 11*t^4 + 20*t^3 + 23*t^2 - 18*t + 29);
cDen := 16*(t^2 - 1)^2;

// From (Morton, 1992, Theorem 4), one of the points P of period 3 satisfies
// z = zNum/zDen:
zNum := t^3 + t^2 - t + 7;
zDen := 4*(t^2 - 1);

// If x is a preimage of -z, then x^2 + c = -z, hence the following vanishes:
f2 := cDen*zDen*x^2 + cNum*zDen + cDen*zNum;

C := Curve(A, [f1, f2]);
Genus(C);
/*
16
*/

==> anc/Table2.txt <==
////////////////////////////////////////////////////////////////////////////////
//
// These are the curves appearing in Table 2 of the paper.
//
////////////////////////////////////////////////////////////////////////////////

// We begin with functions to compute the (m,n) generalized dynatomic
// polynomials.
A<x,c> := AffineSpace(Rationals(), 2);

// Input: a polynomial z.
// Output: z^2 + c.
function f(z)
    return z^2 + c;
end function;

// Input: a polynomial z and a positive integer n.
// Output: f^n(z).
function iter(n,z)
    out := z;
    for k in [1..n] do
        out := f(out);
    end for;
    return out;
end function;

// Input: a variable z and a positive integer n.
// Output: the nth dynatomic polynomial in z.
function phi(n,z)
    num_poly := 1;
    den_poly := 1;
    for d in [1..n] do
        if n mod d eq 0 then
            mu := MoebiusMu(n div d);
            if mu eq 1 then
                num_poly := num_poly * (iter(d, z) - z);
            elif mu eq -1 then
                den_poly := den_poly * (iter(d, z) - z);
            end if;
        end if;
    end for;
    phi_n := num_poly div den_poly;
    return Numerator(phi_n);
end function;

// Input: a variable z and positive integers m and n.
// Output: the (m,n) generalized dynatomic polynomial in z.
function phi_gen(m,n,z)
    return phi(n,-iter(m-1,z));
end function;

// ------
// 10(3)a
// ------

// The graph 10(3)a is generated by a single vertex, specifically, by one of
// the vertices of preperiod 3. The curve X_1(10(3)a) is then defined by the
// (3,3) generalized dynatomic; see (Doyle, 2019, Definition 2.17).
phi3_3 := phi_gen(3,3,x);
C := Curve(A, phi3_3);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 3 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(3));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// Having verified X_1(10(3)a) has good reduction at 3, we compute the 
// factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <9*t^4 + 9*t^3 + 5*t^2 + 3*t + 1, 1>,
    <2187*t^14 + 3645*t^13 + 3645*t^12 + 2997*t^11 + 2133*t^10 + 1350*t^9 +
        816*t^8 + 484*t^7 + 272*t^6 + 150*t^5 + 79*t^4 + 37*t^3 + 15*t^2 + 5*t +
        1, 1>
]
*/

// As the irreducible factors have degree greater than 2, the Jacobian
// does not have an elliptic isogeny factor over Q.

// ------
// 10(3)b
// ------

// The portrait 10(3)b is generated by two points x, y of preperiod 2 such that
//     f(y) = -f(f(x)).
// Thus, a model for X_1(10(3)b) is given by
//     phi_{2,3}(c,x) = 0
//     y^2 + c + (y^2 + c)^2 + c.

phi_gen(2,3,x);
// x^12 + 6*x^10*c - x^10 + 15*x^8*c^2 - 2*x^8*c + x^8 + 20*x^6*c^3 + 2*x^6*c^2 + 2*x^6*c - x^6 + 15*x^4*c^4 + 8*x^4*c^3 + 3*x^4*c^2 + x^4 + 6*x^2*c^5 + 7*x^2*c^4 + 4*x^2*c^3 + 2*x^2*c^2 - x^2 + c^6 + 2*c^5 + 2*c^4 + 2*c^3 + c^2 + 1

A<x,y,c> := AffineSpace(Rationals(), 3);
f1 := x^12 + 6*x^10*c - x^10 + 15*x^8*c^2 - 2*x^8*c + x^8 + 20*x^6*c^3 + 2*x^6*c^2 + 2*x^6*c - x^6 + 15*x^4*c^4 + 8*x^4*c^3 + 3*x^4*c^2 + x^4 + 6*x^2*c^5 + 7*x^2*c^4 + 4*x^2*c^3 + 2*x^2*c^2 - x^2 + c^6 + 2*c^5 + 2*c^4 + 2*c^3 + c^2 + 1;
f2 := (y^2 + c) + ((x^2 + c)^2 + c);

C := Curve(A, [f1, f2]);
gC := Genus(C);

// We reduce modulo 5 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(5));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <25*t^4 + 10*t^3 + 5*t^2 + 2*t + 1, 2>,
    <3125*t^10 + 1250*t^9 + 875*t^8 + 200*t^7 + 145*t^6 + 34*t^5 + 29*t^4 +
        8*t^3 + 7*t^2 + 2*t + 1, 1>
]
*/

// As the irreducible factors have degree greater than 2, the Jacobian
// does not have an elliptic isogeny factor over Q.

// -----
// 10(4)
// -----

// The graph 10(4) is generated by a single vertex, specifically, by one of
// points of preperiod 2. The curve X_1(10(4)) is then defined by the (2,4)
// generalized dynatomic polynomial; see (Doyle, 2019, Definition 2.17).
phi2_4 := phi_gen(2,4,x);
C := Curve(R, phi2_4);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 7 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(7));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// Having verified X_1(10(4)) has good reduction at 7, we compute the 
// factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <49*t^4 - 10*t^2 + 1, 1>,
    <823543*t^14 + 705894*t^13 + 285719*t^12 + 110446*t^11 + 50078*t^10 + 15876*t^9 +
        3892*t^8 + 1168*t^7 + 556*t^6 + 324*t^5 + 146*t^4 + 46*t^3 + 17*t^2 + 6*t +
        1, 1>
]
*/

// As the irreducible factors have degree greater than 2, the Jacobian
// does not have an elliptic isogeny factor over Q.

// ----------
// 12(3,1,1)a
// ----------

// (DFK, 2014, Lemma 3.53) shows that the equations y^2 = f1(x), z^2 = f2(x)
// define a model for X_1(12(3,1,1)a) in A^3.
_<x> := PolynomialRing(Rationals());
f1 := x^6 + 2*x^5 + 5*x^4 + 10*x^3 + 10*x^2 + 4*x + 1;
f2 := x^6 - 2*x^4 + 2*x^3 + 5*x^2 + 2*x + 1;

// There is a degree-2 map from X_1(12(3,1,1)a) to H, where H is the
// hyperelliptic curve y^2 = f1*f2.
H := HyperellipticCurve(f1*f2);
gH := Genus(H); gH;
/*
5
*/

// We reduce modulo 7 and verify that the genus does not decrease.
Hp := ChangeRing(H, GF(7));
Genus(Hp) eq gH;
/*
true
*/

// Having verified X_1(12(3,1,1)a) has good reduction at 7, we compute the 
// factorization of the numerator of the zeta function:
zeta := LPolynomial(Hp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <16807*t^10 + 2401*t^9 + 2058*t^8 - 49*t^7 - 77*t^6 + 8*t^5 - 11*t^4 - t^3 + 6*t^2 + t + 1, 1>
]
*/

// As there is a single irreducible factor, the Jacobian of H is simple over Q.

// There are also degree-2 maps from X_1(12(3,1,1)a) to the hyperelliptic curves y^2 = f1 and y^2 = f2.
// Call these curves G1 and G2, respectively.
G1 := HyperellipticCurve(f1);
G2 := HyperellipticCurve(f2);
gG1 := Genus(G1);
gG2 := Genus(G2);
gG1; gG2;
/*
2
2
*/

// We reduce modulo 5 and verify that neither the genus of G1 nor the genus of G2 decreases.
G1p := ChangeRing(G1, GF(5));
G2p := ChangeRing(G2, GF(5));
Genus(G1p) eq gG1; Genus(G2p) eq gG2;
/*
true
true
*/

// Having verified G1 and G2 have good reduction at 5, we compute the
// factorization of the numerator of the zeta function of each curve:
zeta := LPolynomial(G1p : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <25*t^4 - 5*t^2 + 1, 1>
]
*/

zeta := LPolynomial(G2p : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <25*t^4 + 10*t^3 + 5*t^2 + 2*t + 1, 1>
]
*/

// As these L-polynomials are irreducible and distinct, the Jacobians of G1 and
// G2 are simple and non-isogenous over Q.

// --------
// 12(3,2)a
// --------

A<x,y,z> := AffineSpace(Rationals(), 3);

// (DFK, 2014, Lemma 3.57) shows that f1 = f2 = 0 defines a model for
// X_1(12(3,2)a) in A^3.
f1 := y^2 - (x^6 + 2*x^5 + x^4 + 2*x^3 + 6*x^2 + 4*x + 1);
f2 := z^2 - (x^6 - 2*x^4 + 2*x^3 + 5*x^2 + 2*x + 1);
C := Curve(A, [f1, f2]);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 3 and verify that the genus does not decrease.
Cp := ChangeRing(C, GF(3));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// Having verified X_1(12(3,2)a) has good reduction at 3, we compute the 
// factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <9*t^4 + 6*t^3 + t^2 + 2*t + 1, 1>,
    <9*t^4 + 9*t^3 + 5*t^2 + 3*t + 1, 1>,
    <243*t^10 + 243*t^9 + 189*t^8 + 117*t^7 + 57*t^6 + 32*t^5 + 19*t^4 + 13*t^3
        + 7*t^2 + 3*t + 1, 1>
]
*/

// As the irreducible factors have degree greater than 2, the Jacobian
// does not have an elliptic isogeny factor over Q.

// --------
// 12(3,2)b
// --------

A<x,y,z> := AffineSpace(Rationals(), 3);

// (Doyle, 2018, Proposition 5.26) shows that f1 = f2 = 0 defines a model for X_1(12(3,2)b) in A^3.
f1 := y^2 - (x^6 + 2*x^5 + x^4 + 2*x^3 + 6*x^2 + 4*x + 1);
f2 := z^2 - (x^6 + 2*x^5 + 6*x^4 + 12*x^3 + 11*x^2 + 4*x + 1) + 2*x*(x + 1)*y;
C := Curve(A, [f1, f2]);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 3 and verify that the genus does not decrease.
Cp := ChangeRing(C, GF(5));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// Having verified X_1(12(3,2)b) has good reduction at 3, we compute the 
// factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <25*t^4 - 7*t^2 + 1, 1>,
    <25*t^4 + 10*t^3 - t^2 + 2*t + 1, 1>,
    <25*t^4 + 20*t^3 + 11*t^2 + 4*t + 1, 1>
]
*/

// As the irreducible factors have degree greater than 2, the Jacobian
// does not have an elliptic isogeny factor over Q.


==> anc/Table3.txt <==
////////////////////////////////////////////////////////////////////////////////
//
// These are the curves appearing in Table 3 of the paper.
//
////////////////////////////////////////////////////////////////////////////////

// --------
// X_1(4,1)
// --------

// (Morton, 1998, Proposition 3) gives the model f1 = 0 for the curve X_1(4).
// Following the calculations throughout (Morton, 1998, Section 2) -- see also
// (Doyle, 2018, Proposition 4.3) -- one finds that the value of c is given by
//
//     c = (x^2 - 4*x - 1)*(x^4 + x^3 + 2*x^2 - x + 1)/(4*x*(x+1)^2*(x-1)^2).
//
// If w is a fixed point, then w^2 - w + c; taking the determinant (as a
// quadratic polynomial in w), we find that 1 - 4*c must be a square.
// Substituting the above expression for c and clearing denominators, we find
// that -x*(x^6 - 4*x^5 - 3*x^4 - 8*x^3 + 3*x^2 - 4*x - 1) must be a square.
// Thus, we arrive at the following model for X_1(4,1):

A<x,y,z> := AffineSpace(Rationals(), 3);
f1 := y^2 + x*(x^2 + 1)*(x^2 - 2*x - 1);
f2 := z^2 + x*(x^6 - 4*x^5 - 3*x^4 - 8*x^3 + 3*x^2 - 4*x - 1);
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 7 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(7));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// Having verified X_1(4,1) has good reduction at 7, we compute the 
// factorization of the numerator of the zeta function:

zeta := LPolynomial(C : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <7*t^2 + 1, 1>,
    <49*t^4 - 14*t^3 + 2*t^2 - 2*t + 1, 1>,
    <49*t^4 - 10*t^2 + 1, 1>,
    <2401*t^8 + 2058*t^7 + 490*t^6 - 210*t^5 - 174*t^4 - 30*t^3 + 10*t^2 + 6*t + 1, 1>
]
*/

// As there is only one degree 2 factor, there is at most 1 elliptic isogeny
// factor of the Jacobian over Q. The curve H given by f2 is covered by
// X_1(4,1), and we can compute quotients of H:
A<x,z> := AffineSpace(Rationals(), 2);
f2 := z^2 + x*(x^6 - 4*x^5 - 3*x^4 - 8*x^3 + 3*x^2 - 4*x - 1);
H := ProjectiveClosure(Curve(A, [f2]));
auts := Automorphisms(H);
AutoGroup := AutomorphismGroup(H);
for sigma in auts do
    G := AutomorphismGroup(H, [AutoGroup ! sigma]);
    "====================";
    Q := CurveQuotient(G);
    gQ := Genus(Q);
    "Genus of quotient:", gQ;
    if gQ eq 1 then
        "Cremona label:", CremonaReference(Q);
    end if;
end for;

/*
====================
Genus of quotient: 3
====================
Genus of quotient: 0
====================
Genus of quotient: 2
====================
Genus of quotient: 1
Cremona label: 43a1
*/

// We have found the elliptic isogeny factor over Q: isogeny class 43a.

// --------
// X_1(4,2)
// --------

// This model is constructed in a similar way to X_1(4,1), except instead of a
// point of period 1, which satisfies w^2 - w + c = 0, we have a point of period
// 2, which satisfies w^2 + w + c + 1 = 0. (This is the second dynatomic
// polynomial evaluated at w.)

A<x,y,z> := AffineSpace(Rationals(), 3);
f1 := y^2 + x*(x^2 + 1)*(x^2 - 2*x - 1);
f2 := z^2 + x*(x^6 - 3*x^4 - 16*x^3 + 3*x^2 - 1);
C := Curve(A, [f1, f2]);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 7 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(7));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// Having verified X_1(4,2) has good reduction at 7, we compute the 
// factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <7*t^2 + t + 1, 1>,
    <49*t^4 - 10*t^2 + 1, 1>,
    <49*t^4 + 7*t^3 + 4*t^2 + t + 1, 1>,
    <2401*t^8 + 2058*t^7 + 1029*t^6 + 476*t^5 + 200*t^4 + 68*t^3 + 21*t^2 + 6*t + 1, 1>
]
*/

// As there is only one degree 2 factor, there is at most 1 elliptic isogeny
// factor of the Jacobian over Q. We build the elliptic curve explicitly:
A<x,y> := AffineSpace(Rationals(), 2);

// This implies x is a period-2 point for z^2 + c
c := -(x^2 + x + 1);

// This 'y' is the 'z' from (Morton, 1998); it represents the 'trace' of a 4-cycle
f := y^3 + (4*c + 3)*y + 4;

C := Curve(A,f);
Genus(C);
/*
1
*/

CC<X,Y,Z> := ProjectiveClosure(C); CC;
/*
Curve over Rational Field defined by
X^2*Y - 1/4*Y^3 + X*Y*Z + 1/4*Y*Z^2 - Z^3
*/

E := EllipticCurve(CC, CC![1,0,0]); CremonaReference(E); Rank(E);
/*
27a3
0 true
*/

// ----------
// X_1(3,2,1)
// ----------

// This is the curve parametrizing maps with points of period 1, 2, and 3
A<x,y,z> := AffineSpace(Rationals(), 3);

// Periods 2 and 3:
f1 := y^2 - (x^6 + 2*x^5 + x^4 + 2*x^3 + 6*x^2 + 4*x + 1);
cNum := -(x^6 + 2*x^5 + 4*x^4 + 8*x^3 + 9*x^2 + 4*x + 1);
cDen := 4*x^2*(x + 1)^2;

// Period 1:
f2 := cDen*z^2 + cNum - cDen*z;
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
9
*/

// We reduce modulo 7 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(7));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <7*t^2 + 1, 1>,
    <49*t^4 + 7*t^2 + 1, 1>,
    <49*t^4 + 14*t^3 - 3*t^2 + 2*t + 1, 1>,
    <2401*t^8 + 2058*t^7 + 588*t^6 - 84*t^5 - 107*t^4 - 12*t^3 + 12*t^2 + 6*t + 1, 1>
]
*/

// As there is only one degree 2 factor, there is at most 1 elliptic isogeny
// factor of the Jacobian over Q. We build the elliptic curve explicitly
// by quotienting by the 3-cycle:
A<x,y,z> := AffineSpace(Rationals(), 3);

// x is the point of period 1
c := x - x^2;

// y is the point of period 2
f1 := y^2 + y + c + 1;

// z is the "trace" of the 3-cycle; from (Morton, 1992, p. 354):
f2 := 16*c + z^2 - 2*z + 29;

C := Curve(A, [f1,f2]);
Genus(C);
/*
1
*/

CC<X,Y,Z,T> := ProjectiveClosure(C);
P := CC![1, 1, 4, 0];
E := EllipticCurve(CC, P); E; CremonaReference(E); Rank(E);
/*
Elliptic Curve defined by y^2 = x^3 - 16777216*x over Rational Field
32a2
0 true
*/

// -------------
// X_1(10(1,1)b)
// -------------

// A model for X_1(10(1,1)b) is given in (Doyle-Krumm, 2024, Lemma 4.9)
A<x,z> := AffineSpace(Rationals()),2);
f := (z^2 - 2*(x^2 + 1))^2 - ( 2*(x^2 - 1)^2*(x^3 + x^2 - x + 1));
C := Curve(A, f);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 5 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(5));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);

/*
[
    <5*t^2 - t + 1, 1>,
    <625*t^8 + 500*t^7 + 175*t^6 + 50*t^5 + 18*t^4 + 10*t^3 + 7*t^2 + 4*t + 1, 1>
]
*/

// As there is only one degree-2 factor, there is at most 1 elliptic isogeny
// factor of the Jacobian over Q which must be X_1(8(1,1a), as X_1(10(1,1)b) is
// a double cover of the elliptic curve X_1(8(1,1)a).

// -------------
// X_1(10(1,1)c)
// -------------

// A model for X_1(10(1,1)c) is given in (Doyle, 2018, Proposition 5.3)
A<x,y,z> := AffineSpace(Rationals(),3);
f1 := y^2 + (x^2 - 3)*(x^2 + 1);
f2 := z^2 + 2*(x^3 - x^2 - x - 1);
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 17 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(17));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <17*t^2 - 2*t + 1, 1>,
    <17*t^2 + 2*t + 1, 1>,
    <4913*t^6 + 578*t^5 + 51*t^4 + 20*t^3 + 3*t^2 + 2*t + 1, 1>
]
*/

// As there are two distinct degree-2 factors, there are at most 2 elliptic
// isogeny factors over Q, which are given by the maps from X_1(10(1,1)c)
// to X_1(8(1,1)a) and X_1(8(1,1)b).

// -----------
// X_1(10(2)a)
// -----------

// The portrait 10(2)a is generated by a single preperiodic point of preperiod
// 4. The polynomial f below is the generalized dynatomic polynomial
// Phi_{4,2}(c,x).
A<x,c> := AffineSpace(Rationals(), 2);
f := x^16 + 8*x^14*c + 28*x^12*c^2 + 4*x^12*c + 56*x^10*c^3 + 24*x^10*c^2 + 70*x^8*c^4 + 60*x^8*c^3 + 6*x^8*c^2 + 2*x^8*c - x^8 + 56*x^6*c^5 + 80*x^6*c^4 + 24*x^6*c^3 + 8*x^6*c^2 - 4*x^6*c + 28*x^4*c^6 + 60*x^4*c^5 + 36*x^4*c^4 + 16*x^4*c^3 - 2*x^4*c^2 - 2*x^4*c + 8*x^2*c^7 + 24*x^2*c^6 + 24*x^2*c^5 + 16*x^2*c^4 + 4*x^2*c^3 - 4*x^2*c^2 + c^8 + 4*c^7 + 6*c^6 + 6*c^5 + 4*c^4 + 1;
C := Curve(A, f);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 3 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(3));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <3*t^2 + t + 1, 1>,
    <81*t^8 + 135*t^7 + 108*t^6 + 54*t^5 + 25*t^4 + 18*t^3 + 12*t^2 + 5*t + 1,
    1>
]
*/

// As there is only one degree-2 factor, there is at most 1 elliptic isogeny
// factor of the Jacobian over Q, which is given by the map from X_1(10(2)a)
// to X_1(8(2)b).


// -----------
// X_1(10(2)b)
// -----------

// A model for X_1(10(2)b) is given in (DFK, 2014, Lemma 3.30).
A<x,y,z> := AffineSpace(Rationals(), 3);
f1 := y^2 - 2*(x^4 + 2*x^3 - 2*x + 1);
f2 := z^2 - 2*(x^3 + x^2 - x + 1);
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 3 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(3));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);

/*
[
    <3*t^2 + 1, 1>,
    <3*t^2 + t + 1, 1>,
    <27*t^6 + 27*t^5 + 15*t^4 + 8*t^3 + 5*t^2 + 3*t + 1, 1>
]
*/

// As there are two distinct degree-2 factors, there are at most 2 elliptic
// isogeny factors over Q, which are given by the maps from X_1(10(1,1)c)
// to X_1(8(1,1)a) and X_1(8(1,1)b).

// ---------------
// X_1(12(2,1,1)b)
// ---------------

// A model for X_1(12(2,1,1)b) is given in (DFK, 2014, Lemma 3.37).
A<x,y,z> := AffineSpace(Rationals(), 3);
f:= -3*x^4 + 14*x^2 + 5 - y^2;
g:= -z^2 + 2*(x^3 + x^2 - x + 1);
C := Curve(A, [f,g]);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 19 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(19));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);

/*
[
    <19*t^2 - 4*t + 1, 1>,
    <19*t^2 + 1, 1>,
    <6859*t^6 + 722*t^5 + 323*t^4 + 12*t^3 + 17*t^2 + 2*t + 1, 1>
]
*/

// As there are two distinct degree-2 factors, there are at most 2 elliptic
// isogeny factors over Q, which are given by the maps from X_1(12(2,1,1)b)
// to X_1(8(1,1)b) and X_1(10(2,1,1)b).

// ---------------
// X_1(12(2,1,1)c)
// ---------------

// A model for X_1(12(2,1,1)c) is given in (Doyle, 2018, Proposition 5.10).
A<x,y,z> := AffineSpace(Rationals(), 3);
f1 := y^2 - 2*(x^3 + x^2 - x + 1);
f2 := z^2 - (5*x^4 + 8*x^3 + 6*x^2 - 8*x + 5);
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 13 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(13));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <13*t^2 - 4*t + 1, 1>,
    <13*t^2 + 2*t + 1, 1>,
    <2197*t^6 + 338*t^5 + 195*t^4 + 12*t^3 + 15*t^2 + 2*t + 1, 1>
]
*/

// As there are two distinct degree-2 factors, there are at most 2 elliptic
// isogeny factors over Q, which are given by the maps from X_1(12(2,1,1)c)
// to X_1(8(2)b) and X_1(10(2,1,1)a).

// ---------------
// X_1(12(2,1,1)e)
// ---------------

// A model for X_1(12(2,1,1)e) is given in (Doyle, 2018, Proposition 5.17).
A<x,y,z> := AffineSpace(Rationals(),3);
f1 := y^2 - (5*x^2 - 1)*(x^2 + 3);
f2 := z^2 - (5*x^4 - 8*x^3 + 6*x^2 + 8*x + 5);
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
5
*/

// We reduce modulo 19 and check that the genus does not decrease.
Cp := ChangeRing(C, GF(19));
IsReduced(Cp);
/*
true
*/

Genus(Cp) eq gC;
/*
true
*/

// We compute the factorization of the numerator of the zeta function:
zeta := LPolynomial(Cp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <19*t^2 - 4*t + 1, 1>,
    <19*t^2 + 4*t + 1, 1>,
    <6859*t^6 + 1444*t^5 + 247*t^4 + 40*t^3 + 13*t^2 + 4*t + 1, 1>
]
*/

// As there are two distinct degree-2 factors, there are at most 2 elliptic
// isogeny factors over Q, which are given by the maps from X_1(12(2,1,1)e)
// to X_1(10(2,1,1)a) and X_1(10(2,1,1)b).

// ---------------
// X_1(12(3,1,1)b)
// ---------------

// A model for X_1(12(3,1,1)b) is given in (Doyle, 2018, Proposition 5.21).
A<x,y,z> := AffineSpace(Rationals(), 3);
f1 := y^2 - (x^6 + 2*x^5 + 5*x^4 + 10*x^3 + 10*x^2 + 4*x + 1);
f2 := z^2 - (x^6 + 2*x^5 + 2*x^4 + 4*x^3 + 7*x^2 + 4*x + 1) + 2*x*(x + 1)*y;
C := Curve(A, [f1,f2]);
gC := Genus(C); gC;
/*
9
*/

// We first embed C into P^2 by finding an appropriate linear system. One sees
// that (x,y,z) = (0,1,1) is a rational point of X_1(12(3,1,1)b).
p := Divisor(C ! [0,1,1]);

// We check that 11*p is an embedding by checking that it separates lines and
// tangent vectors. The only possible basepoint is p, and so it suffices to
// check 11*p - p = 10*p and 11*p - 2*p = 9*p.
dim9 := Dimension(9*p);
dim10 := Dimension(10*p);
dim11 := Dimension(11*p);

dim9 eq dim10 - 1;
/*
true
*/

dim10 eq dim11 - 1;
/*
true
*/

// As 11*p separates lines and tangent vectors, the image is isomorphic to C.
phi := DivisorMap(11*p);
D := Curve(Image(phi));

// We reduce modulo 11 and check that the genus does not decrease.
Dp := ChangeRing(D, GF(11));
IsReduced(Dp);
/*
true
*/

Genus(Dp) eq gC;
/*
true
*/

zeta := LPolynomial(Dp : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <11*t^2 + 1, 1>,
    <121*t^4 - 33*t^3 - 2*t^2 - 3*t + 1, 1>,
    <121*t^4 - 19*t^2 + 1, 1>,
    <14641*t^8 + 3993*t^7 + 1815*t^6 + 132*t^5 + 136*t^4 + 12*t^3 + 15*t^2 + 3*t + 1, 1>
]
*/

// This suggests a single elliptic factor, which we find by quotienting out by
// the order-3 automorphism obtained by cyclically permuting the 3-cycle. This
// constructs a model of X_0(n) using an idea from (Stoll, 2008).

R<c,t,x> := PolynomialRing(Rationals(), 3);

function f(z)
    return z^2 + c;
end function;

function iter(n,z)
    out := z;
    for k in [1..n] do
        out := f(out);
    end for;
    return out;
end function;

function phi(n,z)
    num_poly := 1;
    den_poly := 1;
    for d in [1..n] do
        if n mod d eq 0 then
            mu := MoebiusMu(n div d);
            if mu eq 1 then
                num_poly := num_poly*(iter(d,z) - z);
            elif mu eq -1 then
                den_poly := den_poly*(iter(d,z) - z);
            end if;
        end if;
    end for;
    poly := num_poly div den_poly;
    return poly;
end function;

n := 3;
phi_n := phi(n,x);
T := &+[iter(i,x) : i in [0..(n-1)]];
res := Resultant(phi_n, (t - T), x);
Factorization(res);
/*
[
    <c + t^2 + t + 2, 3>
]
*/

A<t,x,c> := AffineSpace(Rationals(), 3);

// t represents the 'trace' of a 3-cycle under z^2 + c
f1 := c + t^2 + t + 2;

// x represents a point of preperiod 2, eventual period 1 under z^2 + c; f2 is
// the generalized dynatomic polynomial Phi_{2,1}(c,x)
f2 := c^2 + 2*c*x^2 + 2*c + x^4 + x^2;

C := Curve(A, [f1, f2]);
Genus(C);
/*
1
*/

CC<t,x,c,z> := ProjectiveClosure(C);
P := CC![0, 0, 1, 0];
pl := Places(P);
[Degree(v) : v in pl];
/*
[ 1, 1, 1, 1 ]
*/

v := pl[1];
E, map := EllipticCurve(CC, v); E; map;
/*
Elliptic Curve defined by y^2 - 6*x*y - 8*y = x^3 - 8*x^2 - 32*x over Rational
Field
Mapping from: Crv: CC to CrvEll: E
with equations :
4*t*x^2*z - 4*x^3*z - 4*t*x*z^2 + 4*x^2*z^2 + 4*t*c*z^2 - 4*x*c*z^2 + 4*t*z^3 -
    4*x*z^3
16*t*x^3 + 16*t*x*c*z + 16*x^2*c*z + 24*x^2*z^2 + 16*t*c*z^2 - 16*x*c*z^2 +
    16*c^2*z^2 + 8*t*z^3 - 16*x*z^3 + 40*c*z^3 + 16*z^4
z^4
*/

CremonaReference(E); Rank(E);
/*
14a4
0 true
*/




==> anc/Table4.txt <==
////////////////////////////////////////////////////////////////////////////////
//
// These are the curves appearing in Table 4 of the paper.
//
////////////////////////////////////////////////////////////////////////////////

// -----------
// X_1(10(2)c)
// -----------

// A model for this curve of genus 5 is given in (DFK, 2014, Lemma 3.49). We
// use the same equations to define the reduction modulo 5.
A<x,y,z> := AffineSpace(FiniteField(5),3);

f1 := y^2 - 2*(x^3 + x^2 - x + 1);
f2 := z^2 - 2*x*(x^3 + x^2 + x - 1);
C := Curve(A, [f1,f2]);
Genus(C);
/*
5
*/

// Having verified X_1(10(2)c) has good reduction at 5, we compute the 
// factorization of the numerator of the zeta function:

zeta := LPolynomial(C : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <5*t^2 - t + 1, 2>,
    <5*t^2 + 3*t + 1, 1>,
    <25*t^4 + 5*t^3 + t + 1, 1>
]
*/

// As there are three quadratic factors, the Jacobian of X_1(10(2)c) has at
// most three elliptic isogeny factors. Two come from two different maps to
// X_1(8(2)b), and the third is quotient of the curve y^2 = f1*f2, which is
// a degree-2 subcover of X_1(10(2)c).

R<x> := PolynomialRing(Rationals());
f := 2*(x^3 + x^2 - x + 1)*2*x*(x^3 + x^2 + x - 1);
H := HyperellipticCurve(f);

auts := Automorphisms(H);
for sigma in auts do
    G := AutomorphismGroup(H, [sigma]);
    "====================";
    Q := CurveQuotient(G);
    gQ := Genus(Q);
    "Genus of quotient:", gQ;
    if gQ eq 1 then
        "Cremona label:", CremonaReference(Q);
        "Rank:", Rank(Q);
    end if;
end for;

/*
====================
Genus of quotient: 3
====================
Genus of quotient: 0
====================
Genus of quotient: 1
Cremona label: 176c1
Rank: 1 true
====================
Genus of quotient: 2
*/


// ---------------
// X_1(12(2,1,1)a)
// ---------------

A<c,x,y,z> := AffineSpace(Rationals(), 4);

function phi2(w)
    return w^2 + w + c + 1;
end function;

// x is a fixed point
f1 := x^2 + c - x;

// y is a point with (preperiod, period) = (2, 2)
f2 := phi2(-(y^2 + c));

// P is the point of period 2 different from -(y^2 + c)
// Note that the sum of the two period-2 points is -1.
P := -1 + (y^2 + c);

// z is a preimage of -P
f3 := z^2 + c + P;

C<c,x,y,z,t> := ProjectiveClosure(Curve(A, [f1, f2, f3]));
Genus(C);
/*
5
*/

s1 := iso<C -> C | [c, t-x, y, z, t], [c, t-x, y, z, t]>;
s2 := iso<C -> C | [c, x, z, y, t], [c, x, z, y, t]>;
s3 := iso<C -> C | [c, x, -y, z, t], [c, x, -y, z, t]>;

// Check: This should be the genus-3 quotient.
g3aut := s1*s3;
g3quo := CurveQuotient(AutomorphismGroup(C, [g3aut]));
Genus(g3quo);
/*
3
*/

// We now find five distinct subgroups of Aut(C), none contained in the other,
// whose quotients are genus-1 curves.

// I.
//
// Quotient by s1.
// The result is 8(2)a, with Cremona label 40A3.

// II and III.
// 
// Quotient by
//     s3 (swap a preimage pair)
// OR
//     s2 * s3 * s2 (swap the other preimage pair)
// The result is 10(2,1,1)a, with Cremona label 17A4.

// IV.
//
// Quotient by
//     s1 * s3 (swap fixed points and one preimage pair simultaneously)
// and
//     s2

G1 := AutomorphismGroup(C, [s1*s3, s2]);
Q1 := CurveQuotient(G1); Genus(Q1);
/*
1
*/

P1 := Points(Q1 : Bound := 10)[1];
E1 := EllipticCurve(Q1, P1); CremonaReference(E1);
/*
136a2
*/

// V.
//
// Quotient by
//     s1 * s3
// and
//     s2 * s3

G2 := AutomorphismGroup(C, [s1*s3, s2*s3]);
Q2 := CurveQuotient(G2); Genus(Q2);
/*
1
*/

P2 := Points(Q2 : Bound := 10)[1];
E2 := EllipticCurve(Q2, P2); CremonaReference(E2);
/*
170a2
*/

// ---------------
// X_1(12(2,1,1)d)
// ---------------

// The curve X_1(12(2,1,1)d) admits two distinct maps to X_1(10(2,1,1)b),
// accounting for two elliptic isogeny factors isogenous to 17A4.

// A model for X_1(12(2,1,1)d) of the form
//
//     y^2 = f1
//     z^2 = f2
//
// is given in (Doyle, 2018, Proposition 5.14), so X_1(12(2,1,1)d) is a double
// cover of the hyperelliptic curve y^2 = f1*f2.

R<x> := PolynomialRing(Rationals());

f1 := (5*x^2 - 1)*(x^2 + 3);
f2 := -(3*x^2 + 1)*(x^2 - 5);
H := HyperellipticCurve(f1*f2);

// Computing further quotients of H yields maps to the elliptic curves 24A1,
// 120B1, and 30A1, accounting for the remaining isogeny factors of the
// Jacobian of X_1(12(2,1,1)d).
auts := Automorphisms(H);
for sigma in auts do
    G := AutomorphismGroup(H, [sigma]);
    "====================";
    Q, phi := CurveQuotient(G);
    gQ := Genus(Q);
    "Genus of quotient:", gQ;
    if gQ eq 1 then
        "Cremona label:", CremonaReference(Q);
        "Rank:", Rank(Q);
        "Degree of map:", Degree(phi);
    end if;
end for;
/*
====================
Genus of quotient: 3
====================
Genus of quotient: 0
====================
Genus of quotient: 1
Cremona label: 24a1
Rank: 0 true
Degree of map: 2
====================
Genus of quotient: 1
Cremona label: 120b1
Rank: 0 true
Degree of map: 2
====================
Genus of quotient: 1
Cremona label: 30a1
Rank: 0 true
Degree of map: 2
====================
Genus of quotient: 2
====================
Genus of quotient: 2
====================
Genus of quotient: 2
*/


==> anc/X0n-and-X1n.txt <==
////////////////////////////////////////////////////////////////////////////////
//
// Computations involving the curves X_0(n) and X_1(n) for small n
//
////////////////////////////////////////////////////////////////////////////////

// ------------------------------------------------------------------
// We begin with the computations required for Section 4.1.1 (X_0(n))
// ------------------------------------------------------------------

// Degree of the nth dynatomic polynomial, i.e., the degree of the map
//     c : X_1(n) --> P^1
function D1(n)
    sum := 0;
    for k in [1..n] do
        if (n mod k) eq 0 then
            sum := sum + MoebiusMu(n div k)*2^k;
        end if;
    end for;
    return sum;
end function;

function nu(n)
    return D1(n) div 2;
end function;

// Degree of the map c : X_0(n) --> P^1
function D0(n)
    return D1(n) div n;
end function;

// From (Morton, 1996), the number of points above c = \infty on X_0(n)
function e(n)
    m := 2;
    k := 2;

    g := GCD(m,n);
    outer_sum := 0;

    for d in [1..g] do
        if (g mod d) eq 0 then
            inner_sum := 0;
            for r in [1..n] do
                if ((n mod r) eq 0) and ((r mod d) eq 0) and (GCD(n div r, d) eq 1) then
                    inner_sum := inner_sum + MoebiusMu(n div r)*k^(r div d);
                end if;
            end for;
            outer_sum := outer_sum + EulerPhi(d)^2 * inner_sum;
        end if;
    end for;   
    return outer_sum div (m*n); 
end function;

// The genus of X_0(n). (The formula is from (Morton, 1996).)
function g0(n)
    m := 2;
    k := 2;

    sum := 0;

    for d in [1..Floor(n/2)] do
        if (n mod d) eq 0 then
            sum := sum + nu(d) * EulerPhi(n div d);
        end if;
    end for;

    genus := ((n*k - n - m)*nu(n) - n*e(n) - n*(k - 1)*sum + 2*n) div (2*n);
    return genus;
end function;

// The genus for X_0(n) with 7 \le n \le 11.
for n in [7..11] do
    n, g0(n);
end for;
/*
7 16
8 32
9 79
10 162
11 368
*/

// For n = 11, we need to know the number of points at infinity over F_3.
// By (Morton, 1996), all such points at F_3-rational, so this can be used to
// give a lower bound on the gonality.
e(11)
/*
93
*/

// Lower bounds for the genus with 12 \le n \le 24.
for n in [12..24] do
    g0(n) gt 2*D0(n) + 1;
end for;
/*
true
true
true
true
true
true
true
true
true
true
true
true
true
*/

//----------------------------------------------------------------
// For some small values of n, we need explicit models for X_0(n).
// We compute these using the approach from (Stoll, 2008).
//----------------------------------------------------------------

R<c,t,x> := PolynomialRing(Rationals(), 3);

function f(z)
    return z^2 + c;
end function;

// The nth iterate of f
function iter(n,z)
    out := z;
    for k in [1..n] do
        out := f(out);
    end for;
    return out;
end function;

// The nth dynatomic polynomial for the family z^2 + c
function phi(n,z)
    num_poly := 1;
    den_poly := 1;
    for d in [1..n] do
        if n mod d eq 0 then
            mu := MoebiusMu(n div d);
            if mu eq 1 then
                num_poly := num_poly*(iter(d,z) - z);
            elif mu eq -1 then
                den_poly := den_poly*(iter(d,z) - z);
            end if;
        end if;
    end for;
    poly := num_poly div den_poly;
    return poly;
end function;

// For a given c and an n-cycle for z^2 + c, let t be the "trace" of the cycle,
// i.e., the sum of the points in the cycle. Then c and t can be used as
// coordinates on X_0(n).
//
// The following computes a model for X_0(n) following the approach taken in
// (Stoll, 2008). Note that the computed resultant is always an nth power, so
// the curve is the nth root of that resultant.
//
// We only print the model for X_0(7), and we save this for last.
// For n = 8, 9, 10, we just record degree of the polynomial in the variable c,
// which is sufficient for applying Castelnuovo-Severi in the proof of 
// Proposition 4.1.
 
for n in [8..10] do
    phi_n := phi(n,x);
    T := &+[iter(i,x) : i in [0..(n-1)]];
    res := Resultant(phi_n, (t - T), x);
    poly := Factorization(res)[1][1];
    Degree(poly, c);
end for;
/*
11
28
37
*/

// We also print the model for X_0(7):
phi_7 := phi(7,x);
T := &+[iter(i,x) : i in [0..6]];
res := Resultant(phi_7, (t - T), x);
poly := Factorization(res)[1][1];

// Multiply by 18225 to get a model with coefficients in Z:
18225*poly;
/*
18225*c^9 + 97929*c^8*t^2 + 86913*c^8*t + 251424*c^8 + 217188*c^7*t^4 + 376200*c^7*t^3 + 997668*c^7*t^2 + 573984*c^7*t + 1116432*c^7 + 254932*c^6*t^6 + 638876*c^6*t^5 + 1558332*c^6*t^4 + 1377620*c^6*t^3 + 3379216*c^6*t^2 + 2193936*c^6*t 
    + 2629296*c^6 + 168606*c^5*t^8 + 531896*c^5*t^7 + 1211764*c^5*t^6 + 1176536*c^5*t^5 + 3248366*c^5*t^4 + 3148288*c^5*t^3 + 6466416*c^5*t^2 + 4708576*c^5*t + 4572528*c^5 + 61950*c^4*t^10 + 220870*c^4*t^9 + 490988*c^4*t^8 +
    537772*c^4*t^7 + 1402822*c^4*t^6 + 644702*c^4*t^5 + 2721088*c^4*t^4 + 4361008*c^4*t^3 + 9790784*c^4*t^2 + 6725680*c^4*t + 6054976*c^4 + 11924*c^3*t^12 + 42168*c^3*t^11 + 100588*c^3*t^10 + 187504*c^3*t^9 + 468700*c^3*t^8 -
    148168*c^3*t^7 - 381644*c^3*t^6 - 477600*c^3*t^5 + 2616528*c^3*t^4 + 3500032*c^3*t^3 + 9309792*c^3*t^2 + 7828480*c^3*t + 5809408*c^3 + 1188*c^2*t^14 + 3740*c^2*t^13 + 9652*c^2*t^12 + 23660*c^2*t^11 + 53404*c^2*t^10 - 22652*c^2*t^9 + 
    186604*c^2*t^8 + 439044*c^2*t^7 + 311856*c^2*t^6 - 1462000*c^2*t^5 + 110448*c^2*t^4 + 2347360*c^2*t^3 + 6158720*c^2*t^2 + 5289728*c^2*t + 4746240*c^2 + 57*c*t^16 + 136*c*t^15 + 380*c*t^14 + 1048*c*t^13 + 2054*c*t^12 + 824*c*t^11 +
    42796*c*t^10 + 113352*c*t^9 + 272825*c*t^8 + 602304*c*t^7 + 1254960*c*t^6 + 389280*c*t^5 - 1180624*c*t^4 - 976896*c*t^3 + 2844416*c*t^2 + 3377152*c*t + 2277376*c + t^18 + t^17 + 4*t^16 + 20*t^15 + 110*t^14 + 638*t^13 + 3828*t^12 +
    10452*t^11 + 27225*t^10 + 60665*t^9 + 120032*t^8 + 195632*t^7 + 494368*t^6 + 886384*t^5 + 698944*t^4 - 424704*t^3 - 566272*t^2 + 573440*t + 1048576
*/

////////////
//
// X_0(7)
//
////////////

// We now construct the model of F_3:
A<t,c> := AffineSpace(GF(3), 2);
g := 18225*c^9 + 97929*c^8*t^2 + 86913*c^8*t + 251424*c^8 + 217188*c^7*t^4 + 376200*c^7*t^3 + 997668*c^7*t^2 + 573984*c^7*t + 1116432*c^7 + 254932*c^6*t^6 + 638876*c^6*t^5 + 1558332*c^6*t^4 + 1377620*c^6*t^3 + 3379216*c^6*t^2 + 2193936*c^6*t 
    + 2629296*c^6 + 168606*c^5*t^8 + 531896*c^5*t^7 + 1211764*c^5*t^6 + 1176536*c^5*t^5 + 3248366*c^5*t^4 + 3148288*c^5*t^3 + 6466416*c^5*t^2 + 4708576*c^5*t + 4572528*c^5 + 61950*c^4*t^10 + 220870*c^4*t^9 + 490988*c^4*t^8 +
    537772*c^4*t^7 + 1402822*c^4*t^6 + 644702*c^4*t^5 + 2721088*c^4*t^4 + 4361008*c^4*t^3 + 9790784*c^4*t^2 + 6725680*c^4*t + 6054976*c^4 + 11924*c^3*t^12 + 42168*c^3*t^11 + 100588*c^3*t^10 + 187504*c^3*t^9 + 468700*c^3*t^8 -
    148168*c^3*t^7 - 381644*c^3*t^6 - 477600*c^3*t^5 + 2616528*c^3*t^4 + 3500032*c^3*t^3 + 9309792*c^3*t^2 + 7828480*c^3*t + 5809408*c^3 + 1188*c^2*t^14 + 3740*c^2*t^13 + 9652*c^2*t^12 + 23660*c^2*t^11 + 53404*c^2*t^10 - 22652*c^2*t^9 + 
    186604*c^2*t^8 + 439044*c^2*t^7 + 311856*c^2*t^6 - 1462000*c^2*t^5 + 110448*c^2*t^4 + 2347360*c^2*t^3 + 6158720*c^2*t^2 + 5289728*c^2*t + 4746240*c^2 + 57*c*t^16 + 136*c*t^15 + 380*c*t^14 + 1048*c*t^13 + 2054*c*t^12 + 824*c*t^11 +
    42796*c*t^10 + 113352*c*t^9 + 272825*c*t^8 + 602304*c*t^7 + 1254960*c*t^6 + 389280*c*t^5 - 1180624*c*t^4 - 976896*c*t^3 + 2844416*c*t^2 + 3377152*c*t + 2277376*c + t^18 + t^17 + 4*t^16 + 20*t^15 + 110*t^14 + 638*t^13 + 3828*t^12 +
    10452*t^11 + 27225*t^10 + 60665*t^9 + 120032*t^8 + 195632*t^7 + 494368*t^6 + 886384*t^5 + 698944*t^4 - 424704*t^3 - 566272*t^2 + 573440*t + 1048576;

C := ProjectiveClosure(Curve(A,g));

// We verify good reduction by checking that the genus is the same as over Q:
Genus(C); g0(7);
/*
16
16
*/

// We calculate all F_3-rational places on C of degree 1, 2, and 3
place_list := [];
for d in [1..3] do
    deg_d := Places(C,d);
    Append(~place_list, deg_d);
end for;

// The number of F_3-rational places on C of each degree
len := [#place_list[d] : d in [1..3]]; len;
/*
[ 11, 6, 8 ]
*/

// If phi : X_0(7) --> P^1 has degree at most 3, then the pole divisor of phi
// must be defined over F_3 and have degree at most 3. In particular, there
// would be an effective degree-3 divisor D defined over F_3 with nontrivial
// Riemann-Roch space (i.e., Dimension(D) would be at least 2).

// A degree-3 divisor is a sum of places of degrees adding to 3.
good_parts := Partitions(3);

for part in good_parts do
    deg_part := CartesianProduct([place_list[d] : d in part]);
    for summands in deg_part do
        len := #summands;
        D := 0*Divisor(summands[1]);
        for i in [1..len] do
            D := D + Divisor(summands[i]);
        end for;
        dim := Dimension(D);
        if dim gt 1 then
            print D;
        end if;
    end for;
end for;
/*

*/

// Since there is no output, the conclusion is that there are no maps of degree
// 2 or 3 from X_0(7) to P^1.
//
// Now we compute the factorization of the numerator of the zeta function.

zeta := LPolynomial(C : Al := "Naive");
R<t> := Parent(zeta);
Factorization(zeta);
/*
[
    <43046721*t^32 + 100442349*t^31 + 148272039*t^30 + 167403915*t^29 + 159963741*t^28 + 134454573*t^27 + 102509064*t^26
        + 71882316*t^25 + 47035809*t^24 + 28947132*t^23 + 16926651*t^22 + 9495225*t^21 + 5176791*t^20 + 2770929*t^19 +
        1483731*t^18 + 809130*t^17 + 457813*t^16 + 269710*t^15 + 164859*t^14 + 102627*t^13 + 63911*t^12 + 39075*t^11 +
        23219*t^10 + 13236*t^9 + 7169*t^8 + 3652*t^7 + 1736*t^6 + 759*t^5 + 301*t^4 + 105*t^3 + 31*t^2 + 7*t + 1, 1>
]
*/

// As the polynomial is irreducible, the Jacobian is simple.

////////////////////////////////////////////////////////////////////////////////

// -------------------------------------
// We now do the calculations for X_1(n)
// -------------------------------------

A<x,c> := AffineSpace(Rationals(), 2);

function f(z)
    return z^2 + c;
end function;

function iter(n,z)
    out := z;
    for k in [1..n] do
        out := f(out);
    end for;
    return out;
end function;

function phi(n,z)
    num_poly := 1;
    den_poly := 1;
    for d in [1..n] do
        if n mod d eq 0 then
            mu := MoebiusMu(n div d);
            if mu eq 1 then
                num_poly := num_poly * (iter(d, x) - x);
            elif mu eq -1 then
                den_poly := den_poly * (iter(d, x) - x);
            end if;
        end if;
    end for;
    phi_n := num_poly div den_poly;
    return phi_n;
end function;

// The various dynatomic polynomials we need:
phi1 := phi(1, x);
phi2 := phi(2, x);
phi5 := phi(5, x);
phi6 := phi(6, x);

phi1; phi2;
/*
x^2 - x + c
x^2 + x + c + 1
*/

// The curves X_1(5) and X_1(6) have genus 14 and 34, respectively; see 
// (Silverman, 2007, Table 4.2)
C5 := Curve(A, phi5);
C6 := Curve(A, phi6);

// We determine the degrees of phi2 and phi1 as maps on C5 and C6, respectively.
K<x,c> := FunctionField(C5);
phi2C5 := x^2 + x + c + 1;
Degree(phi2C5);
/*
7
*/

// Doing the same as above for C6 is more computationally intensive. Instead, we
// use the fact that the only poles for phi1C6 are points above c = infinity.
K<x,c> := FunctionField(C6);
phi1C6 := x^2 - x + c;
places_at_infty := Poles(c);
deg := 0;
for v in places_at_infty do
    val := Valuation(phi1C6, v);
    if val lt 0 then
        deg := deg - val;
    end if;
end for;
deg;
/*
13
*/
